What can be learnt from UHECR anisotropies observations Paper II: intermediate-scale anisotropies

Analysing the available data relative to the anisotropies of the ultra-high-energy cosmic rays (UHECR) at intermediate angular scales, we examine to what extent they can be used to constrain the origin of these particles, and what could be gained from a new generation of observatories with increased exposure. We simulate realistic UHECR sky maps for a wide range of scenarios, with the assumption that the distribution of UHECR sources follows that of matter in the Universe, also considering possible biases. We produce numerous datasets on which we apply similar analyses as those recently used by the Auger and TA collaborations. We find that: i) the investigated scenarios can easily account for the significance of the anisotropies reported by Auger and TA; ii) the direction in which the maximum flux excess is found in the Auger data differs from where it is found in most of our simulations; iii) for datasets simulated with the same astrophysical scenario, the significance with which the isotropy hypothesis is rejected through the Auger likelihood analysis can be largest either when "all galaxies" or when "starburst" galaxies are used to model the signal, depending on which GMF model is used; iv) the study of the energy evolution of the anisotropy patterns can provide new insight about the origin of UHECRs; v) the direction in which the most significant flux excess is found in the Auger dataset above 8 EeV appears to essentially disappear in the dataset above 32 EeV; vi) this appears to be very uncommon in our simulations, which could point to a failure of some generic assumption in the investigated scenarios, such as the predominance of a unique type of sources in the flux above the ankle, with essentially the same composition and spectrum; vii) a meaningful measurement of their energy evolution, from 10 EeV to the highest energies, will require a significant increase in statistics.

==> Figs/Plots_Papier_Fig14_Top.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ebffa588-76ad-41a2-9fe2-06dbac74d877",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import healpy as hp\n",
    "from matplotlib import pyplot as plt\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.patches as  mpatches\n",
    "from cycler import cycler\n",
    "sns.set_theme(style=\"ticks\")\n",
    "sns.set_palette(\"dark\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d002898f-5e1b-469f-b0bc-a7d08cb4525e",
   "metadata": {},
   "source": [
    "# Figure 14 Top-Panel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1d008729-eba7-4eaf-80da-7c5b664fd633",
   "metadata": {},
   "outputs": [],
   "source": [
    "TA_Value=5.1\n",
    "########\" JF-12 ###################\n",
    "data_JF=pd.read_csv(\"TACumulSig_JF.txt\",delimiter=' ')\n",
    "data_JF['Pval']=1.-data_JF['Pval']\n",
    "\n",
    "data_Sun=pd.read_csv(\"TACumulSig_Sun.txt\",delimiter=' ')\n",
    "data_Sun['Pval']=1.-data_Sun['Pval']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3c8cdc1f-08ba-40fa-83c9-04233bad9c33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Sigma', ylabel='Pval'>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.lineplot(data=data_JF,x='Sigma',y='Pval',lw=2,label=r'JF12+Planck $\\lambda_c=200$pc')\n",
    "sns.lineplot(data=data_Sun,x='Sigma',y='Pval',lw=2,label=r'Sun+Planck $\\lambda_c=100$pc')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "2ae4cf38-d79e-4b63-bd0e-d7de3ee1204c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"legend.fontsize\"] = 15\n",
    "fig,ax=plt.subplots(figsize=(9,8))\n",
    "horizontal_shift=0\n",
    "vertical_shift=0\n",
    "\n",
    "sns.lineplot(data=data_JF,x='Sigma',y='Pval',lw=2,label=r'JF12+Planck $\\lambda_c=200$pc')\n",
    "sns.lineplot(data=data_Sun,x='Sigma',y='Pval',lw=2,ls='--',label=r'Sun+Planck $\\lambda_c=50$pc')\n",
    "plt.axvline(TA_Value, 0,1,lw=1,ls='--',color='black',alpha=0.7)\n",
    "plt.xlabel(r\"$\\sigma^\\mathrm{BS}_\\mathrm{max}$\",fontsize=28)\n",
    "plt.ylabel(r\"$P > \\sigma^\\mathrm{BS}_\\mathrm{max}$\",fontsize=22)\n",
    "\n",
    "plt.annotate(r'$\\sigma^\\mathrm{BS}_\\mathrm{max} \\, \\mathrm{TA}$', xy=(5.1,0.4),  xycoords='data',\n",
    "            xytext=(8,0.7), textcoords='data',fontsize=17,\n",
    "            arrowprops=dict(facecolor='black', shrink=0.05,width=2),\n",
    "            horizontalalignment='right', verticalalignment='top',\n",
    "            )\n",
    "plt.xlim(0.,10)\n",
    "plt.ylim(0.,1.05)\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "\n",
    "plt.legend(loc='upper right')\n",
    "#plt.yscale('log')\n",
    "plt.savefig('Figure14_Top.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a9d94b0-4d9a-430f-b594-e2a1c36fd73f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5592c73-215d-4abc-8205-2be654d57666",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

